Analytic nuclear gradients for electronic resonances with the equation-of-motion coupled-cluster method and complex basis functions

We present the general theory for and an efficient implementation of the analytic nuclear gradient for states which are metastable with respect to electronic decay within the equation-of-motion coupled-cluster singles-and-doubles family of methods using complex-scaled basis functions. We highlight the differences of our approach with the complex-absorbing potential method and outline a computational protocol for geometry optimisations and we use the method to compute equilibrium structures and harmonic vibrational frequencies of a number of temporary anion shape resonances and core-ionised Feshbach resonances.

==> anc/supplementary_no_alttext.tex <==
\documentclass[12pt]{article}
\usepackage{graphicx}
\usepackage{rotating}
\usepackage{array}
\usepackage{multirow}
\usepackage{epstopdf}
\usepackage{upgreek}
\usepackage{amsmath,amsfonts,amsthm,bm} 
\usepackage{setspace}
\usepackage{braket}
\usepackage{color}
\usepackage{booktabs}
\usepackage{hyperref}
\usepackage{enumerate}
\usepackage{soul}
\usepackage{comment}
\usepackage{lscape}
\usepackage{multicol}
\usepackage{chemformula}
\setlength{\parindent}{0pt}

\renewcommand{\arraystretch}{1.2}

\setlength{\textwidth}{19cm}
\setlength{\textheight}{23.5cm}
\setlength{\topmargin}{-2.0cm}
\setlength{\oddsidemargin}{-1cm}

\renewcommand\thesection{\arabic{section}}
\renewcommand\thesubsection{\thesection.\arabic{subsection}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thepage}{S\arabic{page}}

\newcommand{\asym}[1]{\mathcal{P}_{-}(#1)}
\newcommand{\sym}[1]{\mathcal{P}_{+}(#1)}
\newcommand{\lt}[1]{\tilde{l}_{#1}}
\newcommand{\rt}[1]{\tilde{r}_{#1}}
\newcommand{\ttil}[2]{\tilde{t}_{#1}^{#2}}
\newcommand{\ltt}[1]{\stackrel{\approx}{l}_{#1}}
\newcommand{\rtt}[1]{\stackrel{\approx}{r}_{#1}}
\newcommand{\rb}[2]{\bar{r}_{#1}^{#2}}
\newcommand{\yy}[1]{Y^{(1)}_{#1}}


\begin{document}

\title{
Analytical nuclear gradients of electronic resonances with the equation-of-motion coupled-cluster method and complex basis functions
 }
\author{Robin E. Moorby$^\dagger$ and Thomas-C. Jagau,$^\ddagger$\\
{\small Department of Chemistry, KU Leuven, Celestijnenlaan 200F, B-3001 Leuven, Belgium}\\
{\small $^{\dagger}$ E-mail: robin.moorby@kuleuven.be}\\
{\small $^{\ddagger}$ E-mail: thomas.jagau@kuleuven.be}}
\date{}

\maketitle

%\tableofcontents

\clearpage

\section{Equilibrium structures}
\protect\label{sec:Structures}

In the following italics represent basis functions which are scaled in CBF calculations.
\subsection{CH$_2$O Anion}

CH$_2$O / CCSD / All Electron / aug-cc-pVTZ+3s3p3d. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\
\mathrm{H} & 1 & 1.097280 \\
\mathrm{H} & 1 & 1.097280 & 2 & 116.487482 \\
\mathrm{O} & 1 & 1.200300 & 2 & 121.756259 & 3 & -180.000000 & 0
\end{array}
\]

CH$_2$O / CCSD / Frozen Core / aug-cc-pVTZ+3s3p3d. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\
\mathrm{H} & 1 & 1.101018 \\
\mathrm{H} & 1 & 1.101018 & 2 & 116.503612 \\
\mathrm{O} & 1 & 1.204510 & 2 & 121.748194 & 3 & -180.000000 & 0
\end{array}
\]

CH$_2$O / CBF-CCSD / All Electron / aug-cc-pVTZ+1s1p1d+$2s2p2d$. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\
\mathrm{H} & 1 & 1.098254 \\
\mathrm{H} & 1 & 1.098254 & 2 & 116.500440 \\
\mathrm{O} & 1 & 1.200170 & 2 & 121.749780 & 3 & -180.000000 & 0
\end{array}
\]

CH$_2$O$^-$ / CBF-EOM-EA-CCSD / All Electron / aug-cc-pVTZ+1s1p1d$+2s2p2d$. Point group = $C_{s}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\
\mathrm{H} & 1 & 1.100717 \\
\mathrm{H} & 1 & 1.100717 & 2 & 114.593967 \\
\mathrm{O} & 1 & 1.285592 & 2 & 122.337589 & 3 & 170.411171 & 0
\end{array}
\]

CH$_2$O$^-$ / CBF-EOM-EA-CCSD / Frozen Core / aug-cc-pVTZ+1s1p1d$+2s2p2d$. Point group = $C_{s}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\
\mathrm{H} & 1 & 1.104457 \\
\mathrm{H} & 1 & 1.104457 & 2 & 114.562283 \\
\mathrm{O} & 1 & 1.288692 & 2 & 122.290375 & 3 & 169.619648 & 0
\end{array}
\]

CH$_2$O$^-$ / CAP-EOM-EA-CCSD / Frozen Core / aug-cc-pVTZ+3s3p3d. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\
\mathrm{H} & 1 & 1.103033 \\
\mathrm{H} & 1 & 1.103033 & 2 & 115.153940 \\
\mathrm{O} & 1 & 1.272506 & 2 & 122.423030 & 3 & 180.000000 & 0
\end{array}
\]

\subsection{C$_2$H$_4$ Anion}
C$_2$H$_4$ / CCSD / All Electron / aug-cc-pVTZ+3s3p3d. Point group = $D_{2h}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.078385 \\
\mathrm{H} & 1 & 1.078385 & 2 & 117.121113 \\
\mathrm{C} & 1 & 1.327539 & 2 & 121.439444 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.078385 & 1 & 121.439444 & 2 & 0.000000 & 0 \\
\mathrm{H} & 4 & 1.078385 & 1 & 121.439444 & 2 & -180.000000 & 0
\end{array}
\]

C$_2$H$_4$ / CCSD / Frozen Core / aug-cc-pVTZ+3s3p3d. Point group = $D_{2h}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.082043 \\
\mathrm{H} & 1 & 1.082043 & 2 & 116.998965 \\
\mathrm{C} & 1 & 1.331897 & 2 & 121.500517 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.082043 & 1 & 121.500517 & 2 & 0.000000 & 0 \\
\mathrm{H} & 4 & 1.082043 & 1 & 121.500517 & 2 & -180.000000 & 0
\end{array}
\]

C$_2$H$_4$$^-$ / CBF-EOM-EA-CCSD / All Electron / aug-cc-pVTZ+1s1p1d$+2s2p2d$. Point group = $C_{2h}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.084229 \\
\mathrm{H} & 1 & 1.084229 & 2 & 115.094207 \\
\mathrm{C} & 1 & 1.418133 & 2 & 120.554447 & 3 & 158.172741 & 0 \\
\mathrm{H} & 4 & 1.084229 & 1 & 120.554447 & 2 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.084229 & 1 & 120.554447 & 2 & 23.017227  & 0
\end{array}
\]

C$_2$H$_4$$^-$ / CBF-EOM-EA-CCSD / Frozen Core / aug-cc-pVTZ+1s1p1d$+2s2p2d$. Point group = $C_{2h}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.088748 \\
\mathrm{H} & 1 & 1.088748 & 2 & 114.911408 \\
\mathrm{C} & 1 & 1.422874 & 2 & 120.562746 & 3 & -157.721631 & 0 \\
\mathrm{H} & 4 & 1.088748 & 1 & 120.562746 & 2 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.088748 & 1 & 120.562746 & 2 & -23.535037  & 0
\end{array}
\]

C$_2$H$_4$$^-$ / CAP-EOM-EA-CCSD / Frozen Core / aug-cc-pVTZ+3s3p3d. Point group = $C_{2h}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.085480 \\
\mathrm{H} & 1 & 1.085480 & 2 & 116.180235 \\
\mathrm{C} & 1 & 1.404408 & 2 & 121.909617 & 3 & 179.739687 & 0 \\
\mathrm{H} & 4 & 1.085480 & 1 & 121.909617 & 2 & 180.000000 & 0 \\
\mathrm{H} & 4 & 1.085480 & 1 & 121.909617 & 2 & 0.275194 & 0
\end{array}
\]

\subsection{HCOOH Anion}

HCOOH / All Electron / aug-cc-pVTZ+3s3p3d. Point group = $C_{s}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.089024 \\
\mathrm{O} & 1 & 1.193374 & 2 & 124.920353 \\
\mathrm{O} & 1 & 1.336222 & 2 & 109.962730 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 0.963622 & 1 & 107.279016 & 2 & -180.000000 & 0
\end{array}
\]

HCOOH / CCSD / Frozen Core / aug-cc-pVTZ+3s3p3d. Point group = $C_{1}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.092800 \\
\mathrm{O} & 1 & 1.197571 & 2 & 124.950426 \\
\mathrm{O} & 1 & 1.341429 & 2 & 110.054728 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 0.966353 & 1 & 107.044280 & 2 & -180.000000 & 0
\end{array}
\]

HCOOH$^-$ / CBF-EOM-EA-CCSD / All Electron / aug-cc-pVTZ+1s1p1d$+2s2p2d$. Point group = $C_{1}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.114157 \\
\mathrm{O} & 1 & 1.265633 & 2 & 120.806102 \\
\mathrm{O} & 1 & 1.443230 & 2 & 107.749880 & 3 & 135.891106 & 0 \\
\mathrm{H} & 4 & 0.963719 & 1 & 100.515843 & 2 & -136.016303 & 0
\end{array}
\]

HCOOH$^-$ / CBF-EOM-EA-CCSD / Frozen Core / aug-cc-pVTZ+1s1p1d$+2s2p2d$. Point group = $C_{1}$
\vspace{-0.3cm}\[
\begin{array}{lrrrrrrrr}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.119550 \\
\mathrm{O} & 1 & 1.271234 & 2 & 120.642849 \\
\mathrm{O} & 1 & 1.450657 & 2 & 107.624137 & 3 & 135.326668 & 0 \\
\mathrm{H} & 4 & 0.966765 & 1 & 100.391613 & 2 & -134.976580 & 0
\end{array}
\]

\subsection{H$_2$O Core-ionized}
H$_2$O / CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccc}
   \mathrm{O} \\
   \mathrm{H} & 1 & 0.954852 \\
   \mathrm{H} & 1 & 0.954852 & 2 & 104.304606 & 0
\end{array}
\]

H$_2$O 1a$_1^{-1}$ / CBF-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)$+3spd$. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccc}
   \mathrm{O} \\
   \mathrm{H} & 1 & 0.945899 \\
   \mathrm{H} & 1 & 0.945899 & 2 & 116.533745 & 0
\end{array}
\]

H$_2$O 1a$_1^{-1}$ / CVS-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccc}
   \mathrm{O} \\
   \mathrm{H} & 1 & 0.945883 \\
   \mathrm{H} & 1 & 0.945883 & 2 & 116.556881 & 0
\end{array}
\]

\subsection{CH$_2$O Core-ionized}
CH$_2$O / CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{O} & 1 & 1.198463 \\
\mathrm{H} & 1 & 1.098566 & 2 & 121.799069 \\
\mathrm{H} & 1 & 1.098566 & 2 & 121.799069 & 3 & -180.000000 & 0 \\
\end{array}
\]

CH$_2$O 1a$_1^{-1}$ / CBF-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)$+3spd$. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{O} & 1 & 1.283898 \\
\mathrm{H} & 1 & 1.080513 & 2 & 117.280892\\
\mathrm{H} & 1 & 1.080513 & 2 & 117.280892 & 3 & -180.000000 & 0
\end{array}
\]

CH$_2$O 1a$_1^{-1}$ / CVS-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{O} & 1 & 1.283504 \\ 
\mathrm{H} & 1 & 1.080341 & 2 & 117.243905 \\
\mathrm{H} & 1 & 1.080341 & 2 & 117.243905 & 3 & -180.000000 & 0
\end{array}
\]

CH$_2$O 2a$_1^{-1}$ / CBF-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)$+3spd$. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{O} & 1 & 1.280631 \\
\mathrm{H} & 1 & 1.043618 & 2 & 119.945562 \\
\mathrm{H} & 1 & 1.043618 & 2 & 119.945562 & 3 & -180.000000 & 0\\
\end{array}
\]

CH$_2$O 2a$_1^{-1}$ / CVS-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{O} & 1 & 1.176353 \\
\mathrm{H} & 1 & 1.043307 & 2 & 119.950946 \\
\mathrm{H} & 1 & 1.043307 & 2 & 119.950946 & 3 & -180.000000 & 0
\end{array}
\]
\subsection{C$_2$H$_4$ Core-ionized}
C$_2$H$_4$ / CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $D_{2h}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.079244 \\
\mathrm{H} & 1 & 1.079244 & 2 & 116.973886 \\
\mathrm{C} & 1 & 1.326448 & 2 & 121.513057 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.079244 & 1 & 121.513057 & 2 & -0.000000 & 0 \\
\mathrm{H} & 4 & 1.079244 & 1 & 121.513057 & 2 & -180.000000 & 0
\end{array}
\]

C$_2$H$_4$ 1a$_\mathrm{g}^{-1}$ / CBF-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)$+3spd$. Point group = $D_{2h}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.050364 \\
\mathrm{H} & 1 & 1.050364 & 2 & 118.967793 \\
\mathrm{C} & 1 & 1.283898 & 2 & 120.516104 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.050364 & 1 & 120.516104 & 2 & -0.000000 & 0 \\
\mathrm{H} & 4 & 1.050364 & 1 & 120.516104 & 2 & -180.000000 & 0
\end{array}
\]

C$_2$H$_4$ 1a$_\mathrm{g}^{-1}$ / CVS-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $D_{2h}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.050254 \\
\mathrm{H} & 1 & 1.050254 & 2 & 118.991592 \\
\mathrm{C} & 1 & 1.283504 & 2 & 120.504204 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.050254 & 1 & 120.504204 & 2 & -0.000000 & 0 \\
\mathrm{H} & 4 & 1.050254 & 1 & 120.504204 & 2 & -180.000000 & 0
\end{array}
\]

C$_2$H$_4$ 1b$_\mathrm{3u}^{-1}$ / CBF-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)$+3spd$. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.027519 \\
\mathrm{H} & 1 & 1.027519 & 2 & 117.541306 \\
\mathrm{C} & 1 & 1.280631 & 2 & 121.229347 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.074747 & 1 & 119.885874 & 2 & -0.000000 & 0 \\
\mathrm{H} & 4 & 1.074747 & 1 & 119.885874 & 2 & -180.000000 & 0
\end{array}
\]

C$_2$H$_4$ 1b$_\mathrm{3u}^{-1}$ / CVS-EOM-IP-CCSD / All Electron / cc-pCVTZ(5sp)+3spd. Point group = $C_{2v}$
\vspace{-0.3cm}\[
\begin{array}{cccccccc}
\mathrm{C} \\ 
\mathrm{H} & 1 & 1.027152 \\
\mathrm{H} & 1 & 1.027152 & 2 & 117.562798 \\
\mathrm{C} & 1 & 1.280744 & 2 & 121.218605 & 3 & -180.000000 & 0 \\
\mathrm{H} & 4 & 1.074716 & 1 & 119.868126 & 2 & -0.000000 & 0 \\
\mathrm{H} & 4 & 1.074716 & 1 & 119.868126 & 2 & -180.000000 & 0
\end{array}
\]

\clearpage
\section{Harmonic Vibrational Frequencies}

\subsection{CH$_2$O Anion}
\vspace{-0.5cm}
\begin{table}[h!]
    \caption{CH$_2$O and CH$_2$O$^-$ frequencies (cm$^{-1}$) computed with numerical differentiation of CCSD and CBF-EOM-EA-CCSD analytic gradients respectively, all electron (AE) and frozen core (FC). Computed in the aug-cc-pVTZ+1s1p1d+$2s2p2d$ basis.}
    
    \begin{center}
    \begin{tabular}{cccccccl}
\hline
\multicolumn{2}{c}{Irrep} & \multicolumn{3}{c}{Neutral} & \multicolumn{2}{c}{Anion}& \\ \cmidrule(r){3-5} \cmidrule(l){6-7}
$C_{2v}$ & $C_s$ & AE & FC & AE & AE & FC & Assignment \\
{} & {} & $\theta=0^\circ$ & $\theta=0^\circ$ & $\theta=26^\circ$ & $\theta=26^\circ$ & $\theta=26^\circ$ &\\\hline\hline
b$_\mathrm{2}$ & a'  & 1218.518 & 1206.240 & 1209.043 & 256.329  & 275.373  & CH out-of-plane wagging \\
b$_\mathrm{1}$ & a'' & 1282.425 & 1278.401 & 1282.230 & 1172.488 & 1167.390 & HCO antisymmetric bending\\
a$_\mathrm{1}$ & a'  & 1557.635 & 1548.225 & 1551.369 & 1523.456 & 1520.419 & HCH bending \\
a$_\mathrm{1}$ & a'  & 1832.287 & 1817.501 & 1833.174 & 1864.555 & 1861.136 & CO stretching \\
a$_\mathrm{1}$ & a'  & 2979.931 & 2959.567 & 2984.574 & 2939.902 & 2936.530 & CH symmetric stretching\\
b$_\mathrm{1}$ & a'' & 3018.643 & 3029.081 & 3012.071 & 2920.940 & 2922.231 & CH antisymmetric stretching\\
\hline
    \label{tab:ch2o_anion_freqs}
    \end{tabular}
    \end{center}
\end{table}
\vspace{-1.7cm}
\subsection{C$_2$H$_4$ Anion}
\begin{table}[h!]
    \caption{C$_2$H$_4$ and C$_2$H$_4^-$ frequencies (cm$^{-1}$) computed with numerical differentiation of CCSD and CBF-EOM-EA-CCSD analytic gradients respectively, all electron (AE) and frozen core (FC). Computed in the aug-cc-pVTZ+1s1p1d+$2s2p2d$ basis. For C$_2$H$_4$, $\theta=0^\circ$, for C$_2$H$_4^-$, $\theta=35^\circ$.}
\begin{center}
    \begin{tabular}{ccccccl}
\hline
\multicolumn{2}{c}{Irrep} & \multicolumn{2}{c}{Neutral} & \multicolumn{2}{c}{Anion}& \multirow{2}{*}{Assignment}\\ \cmidrule(r){3-4} \cmidrule(l){5-6}
$D_{2h}$ & $C_{2h}$ & AE & FC & AE & FC \\ \hline\hline
b$_\mathrm{2u}$ & a$_\mathrm{u}$ &  823.636 &  828.226 &  800.683 &  799.676 & CCH ungerade bending\\
b$_\mathrm{2g}$ & a$_\mathrm{g}$ &  966.756 &  961.472 &  412.904 &  430.185 & HCH gerade out-of-plane bending\\
b$_\mathrm{1u}$ & b$_\mathrm{u}$ &  984.968 &  978.574 &  450.166 &  449.167 & HCH ungerade out-of-plane bending\\
a$_\mathrm{u}$  & a$_\mathrm{u}$ & 1041.563 & 1045.956 &  486.863 &  501.530 & HCCH torsion\\
b$_\mathrm{1g}$ & b$_\mathrm{g}$ & 1257.683 & 1254.288 & 1198.970 & 1193.984 & CCH gerade bending\\
a$_\mathrm{g}$  & a$_\mathrm{g}$ & 1390.156 & 1383.659 & 1247.079 & 1239.294 & HCH gerade bending\\
b$_\mathrm{3u}$ & b$_\mathrm{u}$ & 1494.361 & 1487.713 & 1447.784 & 1436.779 & HCH ungerade bending\\
a$_\mathrm{g}$  & a$_\mathrm{g}$ & 1710.869 & 1697.614 & 1521.809 & 1509.751 & CC stretching\\
b$_\mathrm{3u}$ & b$_\mathrm{u}$ & 3159.714 & 3153.878 & 3095.012 & 3073.053 & CH antisymmetric stretching\\
a$_\mathrm{g}$  & a$_\mathrm{g}$ & 3194.327 & 3173.789 & 3125.769 & 3096.207 & CH symmetric stretching\\
b$_\mathrm{1g}$ & b$_\mathrm{g}$ & 3220.796 & 3233.035 & 3122.329 & 3133.936 & CH antisymmetric stretching\\
b$_\mathrm{2u}$ & a$_\mathrm{u}$ & 3254.606 & 3260.249 & 3152.173 & 3158.687 & CH antisymmetric stretching\\
\hline
    \end{tabular}
    \end{center}
    \label{tab:c2h4_anion_freqs}
\end{table}

\clearpage
\subsection{HCOOH Anion}
\begin{table}[h!]
    \caption{HCOOH and HCOOH$^-$ frequencies (cm$^{-1}$) computed with numerical differentiation of CCSD and CBF-EOM-EA-CCSD analytic gradients respectively, all electron (AE) and frozen core (FC). Computed in the aug-cc-pVTZ+1s1p1d+$2s2p2d$ basis. For HCOOH, $\theta=0^\circ$, for HCOOH$^-$, $\theta^\mathrm{AE}=31^\circ$, $\theta^\mathrm{FC}=32^\circ$}
    \begin{center}
    \begin{tabular}{ccccccl}
\hline
\multicolumn{2}{c}{Irrep} & \multicolumn{2}{c}{Neutral} & \multicolumn{2}{c}{Anion}& \multirow{2}{*}{Assignment}\\ \cmidrule(r){3-4} \cmidrule(l){5-6}
$C_{s}$ & $C_{1}$ & AE & FC & AE & FC \\ \hline\hline
a'  & a &  645.971 &  640.218 & 551.488 &  545.380 & OCO bending\\
a'' & a &  675.931 &  665.747 & 289.139 &  296.428 & OH out-of-plane wagging\\
a'' & a & 1098.456 & 1077.210 & 770.002 &  800.036 & CH out-of-plane wagging\\
a'  & a & 1167.666 & 1158.849 & 980.129 &  980.015 & C-OH stretching\\
a'  & a & 1341.025 & 1333.299 & 1213.691 & 1199.311 & HOC bending\\
a'  & a & 1434.674 & 1426.224 & 1290.031 & 1276.966 & OCH bending\\
a'  & a & 1865.335 & 1849.810 & 1470.402 & 1463.970 & CO stretching\\
a'  & a & 3117.120 & 3114.812 & 2663.650 & 2636.071 & CH stretching\\
a'  & a & 3817.810 & 3796.229 & 3746.971 & 3720.849 & OH stretching\\
\hline
    \end{tabular}
    \label{tab:hcooh_anion_freqs}
    \end{center}
\end{table}

\subsection{H$_2$O Core-ionized}
\begin{table}[h!]
    \caption{H$_2$O and H$_2$O$^+$ frequencies (cm$^{-1}$) computed with numerical differentiation of CCSD and CBF-EOM-IP-CCSD analytic gradients. Computed in the cc-pVTZ(5sp)+$3s3p3d$ basis. For H$_2$O, $\theta=0^\circ$, for H$_2$O$^+$, $\theta=19^\circ$}
    \begin{center}
    \begin{tabular}{cccl}
\hline
Irrep & Neutral & Core-ionized & Assignment\\ \hline\hline
a$_1$ & 1676.383 & 1394.209 & HOH bending\\
a$_1$ & 3893.767 & 3870.189 & OH antisymmetric stretch\\
b$_1$ & 3997.784 & 3933.511 & OH symmetric stretch\\
\hline
    \end{tabular}
    \end{center}
    \label{tab:h2o_cation_freqs}
\end{table}
\clearpage
\subsection{CH$_2$O Core-Ionized}
\begin{table}[h!]
    \caption{CH$_2$O and CH$_2$O$^+$ frequencies (cm$^{-1}$) computed with numerical differentiation of CCSD and CBF-EOM-IP-CCSD analytic gradients. Computed in the cc-pVTZ(5sp)+$3s3p3d$ basis. For CH$_2$O, $\theta=0^\circ$, for oxygen core-ionized CH$_2$O$^+$, $\theta=21^\circ$, for carbon core-ionized CH$_2$O$^+$, $\theta=18^\circ$.}
    \begin{center}
    \begin{tabular}{ccccl}
\hline
Irrep & Neutral & Core-ionized (O) & Core-ionized (C) & Assignment\\  \hline\hline
b$_\mathrm{2}$ & 1214.401 & 1380.140 & 1212.874  & CH out-of-plane wagging \\
b$_\mathrm{1}$ & 1294.269 & 1341.197 & 1405.439 & HCO antisymmetric bending\\
a$_\mathrm{1}$ & 1563.555 & 1553.136 & 1665.280 & HCH bending \\
a$_\mathrm{1}$ & 1833.922 & 1745.066 & 1984.335 & CO stretching \\
a$_\mathrm{1}$ & 2968.604 & 3194.434 & 3374.871 & CH symmetric stretching\\
b$_\mathrm{1}$ & 3038.834 & 3396.882 & 3551.345 & CH antisymmetric stretching\\
\hline
    \end{tabular}
    \end{center}
    \label{tab:ch2o_cation_freqs}
\end{table}

\subsection{C$_2$H$_4$ Core-Ionized}
\begin{table}[h!]
    \caption{C$_2$H$_4$ and C$_2$H$_4^+$ frequencies (cm$^{-1}$) computed with numerical differentiation of CCSD and CBF-EOM-IP-CCSD analytic gradients. Computed in the cc-pVTZ(5sp)+$3s3p3d$ basis. For C$_2$H$_4$, $\theta=0^\circ$, for 1a$_\mathrm{g}$ ionized C$_2$H$_4$, $\theta=21^\circ$, for 1b$_{3\mathrm{u}}$ ionized C$_2$H$_4$, $\theta=18^\circ$.}
    \begin{center}
    \begin{tabular}{cccccl}
\hline
\multicolumn{2}{c}{Irrep} & \multirow{2}{*}{Neutral} & \multirow{2}{*}{Core-ionized (1a$_\mathrm{g}$)} & \multirow{2}{*}{Core-ionized (1b$_\mathrm{3u}$)} & \multirow{2}{*}{Assignment}\\
$D_{2h}$ & $C_{2v}$ & \\ \hline\hline
b$_\mathrm{2u}$ & b$_1$ &  838.889 &  962.968 &  962.363 & CCH ungerade bending\\
b$_\mathrm{2g}$ & b$_2$ &  951.826 & 1104.791 &  943.694 & HCH gerade out-of-plane bending\\
b$_\mathrm{1u}$ & b$_2$ &  982.335 & 1078.698 & 1221.165 & HCH ungerade out-of-plane bending\\
a$_\mathrm{u}$  & a$_2$ & 1062.939 & 1112.815 & 1116.694 & HCCH torsion\\
b$_\mathrm{1g}$ & b$_1$ & 1259.707 & 1369.911 & 1370.819 & CCH gerade bending\\
a$_\mathrm{g}$  & a$_1$ & 1392.771 & 1508.601 & 1499.378 & HCH gerade bending\\
b$_\mathrm{3u}$ & a$_1$ & 1496.862 & 1622.021 & 1581.790 & HCH ungerade bending\\
a$_\mathrm{g}$  & a$_1$ & 1708.665 & 1875.600 & 1862.591 & CC stretching\\
b$_\mathrm{3u}$ & a$_1$ & 3167.146 & 6930.426 & 3152.729 & CH antisymmetric stretching\\
a$_\mathrm{g}$  & a$_1$ & 3184.976 & 3405.252 & 3514.225 & CH symmetric stretching\\
b$_\mathrm{1g}$ & b$_1$ & 3247.638 & 3532.175 & 3367.682 & CH antisymmetric stretching\\
b$_\mathrm{2u}$ & b$_1$ & 3273.260 & 3542.430 & 3712.881 & CH antisymmetric stretching\\
\hline
    \end{tabular}
    \end{center}
    \label{tab:c2h4_cation_freqs}
\end{table}

\clearpage

\section{Optimal complex-variable parameters}
\begin{table}[h!]
\caption{Complex basis function optimal scaling angles, $\theta_\mathrm{opt} / ^{\circ}$, for temporary anion resonance calculations}
\begin{tabular*}{0.9\textwidth}{l@{\extracolsep\fill}ccc}
\hline \hline
Molecule & Structure & \multicolumn{2}{c}{$\theta_\mathrm{opt}$} \\
{} & {} & AE & FC \\
\hline \hline
\multirow{2}{*}{CH$_2$O$^-$} & Neutral Equilibrium & 22 & 22 \\
{} & Anion Equilibrium & 26 & 26 \\ \hline
\multirow{2}{*}{C$_2$H$_4^-$} & Neutral Equilibrium & 36 & 36 \\
{} & Anion Equilibrium & 35 & 35 \\ \hline
\multirow{2}{*}{HCOOH$^-$} & Neutral Equilibrium & 29 & 29 \\
{} & Anion Equilibrium & 31 & 32 \\ \hline
\hline
\end{tabular*}
\end{table}

\begin{table}[h!]
\caption{CAP box sizes, $r^0 / \mathrm{a.u.}$, CAP strengths, $\eta_\mathrm{opt} / \mathrm{a.u.}$ for temporary anion geometry optimisations. For both molecules, the non-hydrogen atoms are oriented in the $xz$-plane.}
\begin{tabular*}{0.9\textwidth}{l@{\extracolsep\fill}cccc} %ccc}
\hline \hline
Molecule & $r_x^0$ & $r_y^0$, & $r_z^0$ & $\eta_\mathrm{opt}$ \\
\hline \hline
CH$_2$O$^-$ & 6.313 & 2.983 & 3.857 & 0.00055 \\ \hline
C$_2$H$_4^-$ & 7.305 & 3.449 & 4.631 & 0.00210 \\
\hline
\end{tabular*}
\end{table}

\clearpage
\begin{table}[h!]
\caption{Complex basis function optimal scaling angles, $\theta_\mathrm{opt}/ ^{\circ}$ for core-ionized Feshbach resonance calculations}
\begin{tabular*}{0.9\textwidth}{l@{\extracolsep\fill}lcc}
\hline \hline
Molecule & State & Structure & $\theta_\mathrm{opt}$ \\
\hline \hline
\multirow{2}{*}{H$_2$O$^+$} & \multirow{2}{*}{1a$_1^{-1}$} & Neutral Equilibrium & 22 \\
{} & {} & Cation Equilibrium & 19\\ \hline
\multirow{4}{*}{CH$_2$O$^+$} & \multirow{2}{*}{1a$_1^{-1}$} & Neutral Equilibrium & 27\\
{} & {} & Cation Equilibrium & 21\\
{} & \multirow{2}{*}{2a$_1^{-1}$} & Neutral Equilibrium & 17\\
{} & {} & Cation Equilibrium & 18\\ \hline
\multirow{4}{*}{C$_2$H$_4^+$} & \multirow{2}{*}{1a$_\mathrm{g}^{-1}$} & Neutral Equilibrium & 21\\
{} & {} & Cation Equilibrium & 21\\
{} & \multirow{2}{*}{1b$_{3\mathrm{u}}^{-1}$} & Neutral Equilibrium & 18\\
{} & {} & Cation Equilibrium & 18\\
\hline \hline
\end{tabular*}
\end{table}

\clearpage
\section{Exponents of additional basis functions}
The CBFs are scaled according to \begin{equation}
    \chi_\mu(\mathbf{r},\mathbf{A}) = N_\mu(\theta)S_\mu(\mathbf{r}-\mathbf{A})\cdot\exp\left[-\alpha_0 e^{-2i\theta}(\mathbf{r}-\mathbf{A})^2\right],
\end{equation}
Here we report $\alpha_0$.

\begin{table}[h!]
\caption{Complex basis function exponents, $\alpha_0$ (a.u.), for temporary anion resonance calculations. The first shell of $s$, $p$ and $d$ functions is unscaled in all calculations.}
\begin{tabular*}{0.9\textwidth}{l@{\extracolsep\fill}cccc}
\hline \hline
\multirow{2}{*}{Atom} & \multirow{2}{*}{Shell Number} & \multicolumn{3}{c}{Exponent} \\
{} & {} & $s$ & $p$ & $d$ \\
\hline \hline
\multirow{3}{*}{C} & 1 & 0.02201000 & 0.01784500 & 0.05000000 \\
{} & 2 & 0.01105000 & 0.00899250 & 0.02500000 \\
{} & 3 & 0.00550250 & 0.00446125 & 0.01250000 \\
\hline
\multirow{3}{*}{O} & 1 & 0.03688000 & 0.02987000 & 0.10700000 \\
{} & 2 & 0.01844000 & 0.01493500 & 0.05350000 \\
{} & 3 & 0.00922000 & 0.00746750 & 0.02675000 \\
\hline \hline
\end{tabular*}
\end{table}

\begin{table}[h!]
\caption{Complex basis function exponents, $\alpha_0$ (a.u.), for core-ionized Feshbach resonance calculations}
\begin{tabular*}{0.9\textwidth}{l@{\extracolsep\fill}cccc}
\hline \hline
\multirow{2}{*}{Atom} & \multirow{2}{*}{Shell Number} & \multicolumn{3}{c}{Exponent} \\
{} & {} & $s$ & $p$ & $d$ \\
\hline \hline
\multirow{3}{*}{C} & 1 & 1.577491 & 6.349626 & 8.637855 \\
{} & 2 & 0.511013 & 2.058612 & 1.526971 \\
{} & 3 & 0.255507 & 1.029306 & 0.763486 \\
\hline
\multirow{3}{*}{O} & 1 & 2.775914 & 11.173450 & 15.200051 \\
{} & 2 & 1.798461 & 7.245086 & 5.374029 \\
{} & 3 & 0.899231 & 3.622543 & 2.687015 \\
\hline \hline
\end{tabular*}
\end{table}

\end{document}
